Data-Dependent Randomized Smoothing

Randomized smoothing is a recent technique that achieves state-of-art performance in training certifiably robust deep neural networks. While the smoothing family of distributions is often connected to the choice of the norm used for certification, the parameters of these distributions are always set as global hyper parameters independent from the input data on which a network is certified. In this work, we revisit Gaussian randomized smoothing and show that the variance of the Gaussian distribution can be optimized at each input so as to maximize the certification radius for the construction of the smooth classifier. Since the data dependent classifier does not directly enjoy sound certification with existing approaches, we propose a memory-enhanced data dependent smooth classifier that is certifiable by construction. This new approach is generic, parameter-free, and easy to implement. In fact, we show that our data dependent framework can be seamlessly incorporated into 3 randomized smoothing approaches, leading to consistent improved certified accuracy. When this framework is used in the training routine of these approaches followed by a data dependent certification, we achieve 9% and 6% improvement over the certified accuracy of the strongest baseline for a radius of 0.5 on CIFAR10 and ImageNet.

==> Data-Dependent Randomized Smoothing-camera-ready/code.py <==
import torch
from torch.autograd import Variable
from torch.distributions.normal import Normal
def OptimzeSigma(model, batch, alpha, sig_0, K, n):
    device='cuda:0'
    batch_size = batch.shape[0]

    sig = Variable(sig_0, requires_grad=True).view(batch_size, 1, 1, 1)
    m = Normal(torch.zeros(batch_size).to(device), torch.ones(batch_size).to(device))

    #Reshaping for n > 1
    new_shape = [batch_size * n]
    new_shape.extend(batch_size)
    new_batch = batch.repeat((1,n, 1, 1)).view(new_shape)
    sigma_repeated = sig.repeat((1, n, 1, 1)).view(-1,1,1,1)

    for _ in range(K):
        eps = torch.randn_like(new_batch)*sigma_repeated #Reparamitrization trick
        out = model(new_batch + eps).reshape(batch_size, n, 10).mean(1) #10 for CIFAR10

        vals, _ = torch.topk(out, 2)
        vals.transpose_(0, 1)
        gap = m.icdf(vals[0].clamp_(0.02, 0.98)) - m.icdf(vals[1].clamp_(0.02, 0.98))
        radius = sig.reshape(-1)/2 * gap  # The radius formula
        grad = torch.autograd.grad(radius.sum(), sig)

        sig.data += alpha*grad[0]  # Gradient Ascent step

    return sig.reshape(-1)

==> Data-Dependent Randomized Smoothing-camera-ready/post_certificate.py <==
import torch
class Memory_Based_Certification(object):
    def __init__(self):
        self.saved_radii = []
        self.saved_images = []
        self.saved_predictions = []
        
        
    def _internal_adjustment(self, img, rad, pre):
        diff = torch.norm(img.reshape(1, -1) - torch.stack(self.saved_images).reshape(len(self.saved_radii), -1), dim=1)
            
        where_overlap =  diff < (torch.tensor(self.saved_radii) + rad)
        #Check whether this image is with overlap with any other instances
        if where_overlap.any():
            preds_overlap = self.saved_predictions[where_overlap]
            where_overlap_diff_class = preds_overlap != pre
            
            #Check whether this image is with overlap with instances with different prediction
            if where_overlap_diff_class.any():
                #Get the radii, differences where the overlap
                saved_radii_with_overlap = self.saved_radii[where_overlap]
                dif_with_overlap = diff[where_overlap]

                preds_overlap_with_diff_class = preds_overlap[where_overlap_diff_class]
                rad_with_overlap_diff_class = saved_radii_with_overlap[where_overlap_diff_class]
                dif_with_overlap_diff_class = dif_with_overlap[where_overlap_diff_class]

                rad, rad_idx = torch.min(dif_with_overlap_diff_class - rad_with_overlap_diff_class)
                
                if rad.item() < 0:
                    pre = preds_overlap_with_diff_class[rad_idx]

                rad = torch.abs(rad).item()
        return rad, pre
        
    def adjust_radius(self, img, rad, pre):
        #The img already exists in the saved dictionary
        if img in self.saved_images:
            idx = self.saved_images == img
            return self.saved_radii[idx], self.saved_predictions[idx]

        if self.saved_radii != []: #Saved dictionaries are not empty
            rad, pre = self._internal_adjustment(img, rad, pre)
            
        self.saved_radii.append(rad)
        self.saved_images.append(img)
        self.saved_predictions.append(pre)
        return rad, pre
        
